Efficient linear scaling mapping for permutation symmetric Fock spaces

Numerically solving a second quantised many-body model in the permutation symmetric Fock space can be challenging for two reasons: (i) an increased complication in the calculations of the matrix elements of various operators, and (ii) a poor scaling of the cost of these calculations with the Fock space size. We present a method that solves both these problems. We find a mapping that can be used to simplify the calculations of the matrix elements. The mapping is directly generated so its computational cost scales only linearly with the space size and is negligible even for large enough sizes that approach the thermodynamic limit. A fortran implementation of the method as a library - FockMap - is provided along with a test program.

==> fockmap/src/basis.f <==

C ********************************************************************
C calculates the occupation frequencies and number of permutations
C for n-1 and n sites/modes.
C *********************** INPUT **************************************
C integer n              : number of subsystems
C integer mv             : determined the number of levels, m+1.
C integer pntr(n+1)      : shifts in the index of the basis states 
C                        : for p-subsystems, p=n-1,n
C integer dims(n+1)      : sizes of the permutation symmetric spaces
C integer ntot	           : number of permutation symmetric states
C                          ntot= dims(n-1)+dims(n)                         
C *********************** OUTPUT **************************************
C integer freq(mv+1,ntot) : occupation frequencies for the basis states
C double perm(ntot)      : number of permutations for the basis states
C *********************************************************************

	!===================================================================
	!..........................................
	! permutation symmetric vibrational basis: retruns data for n-1 and n site bases
	!..........................................
	subroutine Basis(n,mv, pntr, dims, ntot, freq, perm)
	!	calculates Perm, frequiencies of occup etc 
	implicit none

	integer, intent(in) :: n,mv, ntot
	integer, dimension(0:n), intent(in) :: pntr, dims
	integer, dimension(0:mv,0:ntot-1), intent(out)  :: freq
	! actually integers, but define dble to avoid overflow; 
	double precision, dimension(0:ntot-1), intent(out) :: Perm
	
	! local
	integer, dimension(:,:), allocatable :: seti, setf
	integer :: i,j,k,rk,s, p
	double precision :: fac
	! aux arrays
	double precision, allocatable, dimension(:) :: Px1,Px2
	integer, allocatable, dimension(:,:) :: fx1,fx2

	
	! with n sites, mv+1 states per mode
	! aux arrays to hold actual sets of occup for all
	! perm sym basis for a given number of sites.
	allocate(seti(n,dims(n)))
	allocate(setf(n,dims(n)))

	!..........................................
	! manulally set values for 0,1 sites
	Perm(0:0) = (/ 1.0 /)
	freq(:,0) = (/(0,i=0,mv)/)
	Perm(1:mv+1) = 1.0; !(/(1.0,i=0,mv)/)
	freq(:,1:mv+1) = 0
	do i=1,mv+1!pntr(1)+1,pntr(1)+dims(1)
		freq(i-1,i) = 1; ! every occup in every site has freq 1
	enddo

	!========================================================
	!proceed only if n > 1 
	if (n > 1) then 
	!========================================================
	! n > 1: aux arrays
	allocate(fx1(0:mv,dims(n)))
	allocate(fx2(0:mv,dims(n)))
	allocate(Px1(dims(n)))
	allocate(Px2(dims(n)))
	fx1 = 0; fx2 = 0;
	Px1 = 0.0d0; Px2 = 0.0d0;

	!..........................................
	! one site: n=1; mv+1 states= 0,1,2,...,mv
	! prepend sites one by one, so fist site is at nth position.
	seti(n,1:mv+1) = (/(i,i=0,mv)/) ! set nth site occupations, add sites in reverse direction.
	fx1(:,1:mv+1) = freq(:,1:mv+1);
	Px1(1:mv+1) = Perm(1:mv+1);
	!..........................................
	! use data for 1 site to generate data for 2, and so on....	
	!..........................................
	do s=1,n-1 ! take a given s sector, make s+1 sector.
		j = 0;
		do i= 1, dims(s)         !pntr(s),pntr(s)+dims(s) !1,ntoti
			!write(*,*) 'seti(n-s+1,i), j ,i= ',seti(n-s+1,i), j,i
			do k= seti(n-s+1,i), mv ! prepend only >= occupations 
				j = j + 1 ! advance index of final sets
				setf(n-s+1:n,j) = seti(n-s+1:n,i) ! copy all occup in s case 
				setf(n-s,j) = k ! set occup of additional site, prepended. 

				!Nv(j2) = Nv(i1) + k ! number of vib quanta
				fx2(:,j) = fx1(:,i) ! freq of parent set
				fx2(k,j) = fx2(k,j) + 1 ! freq of k increased by 1
				! { P(j) = P(i) * (s+1)*rk!/(rk+1)! }  ! no need to repeat comput.
				!	use table of factorials: fact(i) = i!; i in [0,n] ; 
				!													table computed by a function once for all.
				rk = fx1(k,i);
				fac = (s+1)*1.0d0/(rk+1) !(s+1)*fact(rk)/fact(rk+1);
				Px2(j) = Px1(i)*fac
			end do! k
		end do ! i
		seti(n-s:n,1:j) = setf(n-s:n,1:j)
		
		if(s < n-1) then ! dont do for the last iteration: n-1 to n
			fx1(:,1:dims(s)) = fx2(:,1:dims(s))
			Px1(1:dims(s)) = Px2(1:dims(s))
		endif
		
	enddo ! s
	!..........................................
	deallocate(seti,setf)

	! set output variables:
	 Perm(pntr(n-1)+1:pntr(n-1)+dims(n-1) ) = Px1(1:dims(n-1))
	 Perm(pntr(n)+1:pntr(n)+dims(n) ) = Px2(1:dims(n))

	 freq(:,pntr(n-1)+1:pntr(n-1)+dims(n-1) ) = fx1(:,1:dims(n-1))
	 freq(:,pntr(n)+1:pntr(n)+dims(n) ) = fx2(:,1:dims(n))

	endif ! n > 1
	!========================================================

!		open(1,file='basis-new.dat', form="formatted", action="write")
!		do i=0,ntot-1
!		 write(1,'(1000000i10)') freq(:,i)
!		enddo
!		write(1,'(1000000f10.2)') Perm
!		close(1)
		
	return
	end 	subroutine Basis


==> fockmap/src/basisall.f <==



C ********************************************************************
C calculates the occupation frequencies and number of permutations
C for all 0,1,....n sites/modes.
C *********************** INPUT **************************************
C integer n              : number of subsystems
C integer mv             : determined the number of levels, m+1.
C integer pntr(n+1)      : shifts in the index of the basis states 
C                        : for p-subsystems, p=0,1,...,n
C integer dims(n+1)      : sizes of the permutation symmetric spaces
C integer ntot	           : number of permutation symmetric states=sum(dims)                         
C *********************** OUTPUT **************************************
C integer freq(mv+1,ntot) : occupation frequencies for the basis states
C double perm(ntot)      : number of permutations for the basis states
C *********************************************************************

	!===================================================================
	!..........................................
	! permutation symmetric vibrational basis
	!..........................................
	subroutine BasisAll(n,mv, pntr, dims, ntot, freq, perm)
	!	calculates Perm, frequiencies of occup etc 
	implicit none

	integer, intent(in) :: n,mv, ntot
	integer, dimension(0:n), intent(in) :: pntr, dims
	integer, dimension(0:mv,0:ntot-1), intent(out)  :: freq
	! actually integers, but define dble to avoid overflow; 
	double precision, dimension(0:ntot-1), intent(out) :: Perm
	
	! local
	integer, dimension(:,:), allocatable :: seti, setf
	integer :: i,j,k,rk,s, p, i1,j2
	double precision :: fac
	
	! with n sites, mv+1 states per mode
	! aux arrays to hold actual sets of occup for all
	! perm sym basis for a given number of sites.
	allocate(seti(n,dims(n)))
	allocate(setf(n,dims(n)))

	!..........................................
	! manulally set values for 0,1 sites
	Perm(0:0) = (/ 1.0 /)
	freq(:,0) = (/(0,i=0,mv)/)

	Perm(1:mv+1) = 1.0; !(/(1.0,i=0,mv)/)	
	freq(:,1:mv+1) = 0
	do i=pntr(1)+1,pntr(1)+dims(1)
		freq(i-1,i) = 1; ! every occup in every site has freq 1
	enddo
	!..........................................
	! one site: n=1; mv+1 states= 0,1,2,...,mv
	! prepend sites one by one, so fist site is at nth position.
	seti(n,1:mv+1) = (/(i,i=0,mv)/) ! set nth site occupations, add sites in reverse direction.
	!..........................................
	! use data for 1 site to generate data for 2, and so on....	
	!..........................................
	do s=1,n-1 ! take a given s sector, make s+1 sector.
		j = 0;
		do i= 1, dims(s)         !pntr(s),pntr(s)+dims(s) !1,ntoti
			!write(*,*) 'seti(n-s+1,i), j ,i= ',seti(n-s+1,i), j,i
			do k= seti(n-s+1,i), mv ! prepend only >= occupations 
				j = j + 1 ! advance index of final sets
				!write(*,*) 'k, j = ', k, j
				setf(n-s+1:n,j) = seti(n-s+1:n,i) ! copy all occup in s case 
				setf(n-s,j) = k ! set occup of additional site, prepended. 

	      ! shift index
	      i1= pntr(s) + i ! s sites
	      j2= pntr(s+1) + j ! s+1 sites

				freq(:,j2) = freq(:,i1) ! freq of parent set
				freq(k,j2) = freq(k,j2) + 1 ! freq of k increased by 1
				! { P(j) = P(i) * (s+1)*rk!/(rk+1)! }  ! no need to repeat comput.
				!	use table of factorials: fact(i) = i!; i in [0,n] ; 
				!													table computed by a function once for all.
				rk = freq(k,i1);
				fac = (s+1)*1.0d0/(rk+1) !(s+1)*fact(rk)/fact(rk+1);
				Perm(j2) = Perm(i1)*fac
			end do! k
		end do ! i
		seti(n-s:n,1:j) = setf(n-s:n,1:j)
	enddo ! s
	!..........................................
	deallocate(seti,setf)



!		open(1,file='basis-new.dat', form="formatted", action="write")
!		do i=0,ntot-1
!		 write(1,'(1000000i10)') freq(:,i)
!		enddo
!		write(1,'(1000000f10.2)') Perm	
!		close(1)
		
	return
	end 	subroutine BasisAll


==> fockmap/src/binomial.f <==
	integer (kind=16) function binomial(n,m) 
	! length of block that would be added
	! to the map if we add a site to p-1 sites
	implicit none
	integer, intent(in):: n,m
	integer :: i, smaller, greater
	integer(kind=16)  :: factorial
	external :: factorial

	if(n<m) then
		binomial = 0;
	elseif(n==m) then
		binomial = 1;		
	else
		!binomial = factorial(n)/(factorial(m)*factorial(n-m))	
		! remove the largest factorial
		if(m .ge. n-m) then
			greater = m
			smaller = n-m
		else
			greater = n-m
			smaller = m
		endif

		binomial = 1
		do i=greater+1,n
				binomial = binomial*i
		end do
		binomial = binomial/factorial(smaller)
			
	endif
	return
	end function binomial



==> fockmap/src/factorial.f <==
	integer (kind=16) function factorial(p) 
	! length of block that would be added
	! to the map if we add a site to p-1 sites
	implicit none
	integer, intent(in):: p
	integer :: i
	factorial = 1;
	do i=2,p
		factorial = factorial*i
	end do
	return
	end function factorial


==> fockmap/src/mapn2.f <==
	!---------------------------------------------------
	! map for two modes/sites
	subroutine mapn2(m, map)
	implicit none
	integer, intent(in):: m
	integer, dimension(0:m,m+1), intent(out) :: map	
	integer :: k,i,j
	k = 0;
	do i=0,m ! vib
		do j=i,m ! basis states for single site
			map(i,j+1) = k ! +1 to col index to make it 1:ntot for basis
			map(j,i+1) = k
			k = k + 1;
		end do
	end do
	return
	end subroutine mapn2


==> fockmap/src/mapping.f <==


C ********************************************************************
C Generates the mapping
C *********************** INPUT **************************************
C integer n              : number of subsystems
C integer m              : determined the number of levels, m+1.
C integer ntot	           : number of permutation symmetric states
C                          for n-1 subsystems.
C *********************** OUTPUT **************************************
C integer map(0:m,ntot)  : the mapping from n-1 to n subsystem.
C *********************************************************************

	subroutine mapping(n,m, ntot, map)
	implicit none
	integer, intent(in) :: n,m, ntot
	integer, dimension(0:m,ntot), intent(out) :: map	
	! local
	integer, dimension(m+1) :: colist
	integer, dimension(:), allocatable :: list1, list2
	integer :: lmax, iarg,ii,j1,l1,l2, karg,nn,nrows,iii,i,x
	integer :: lcol
	integer(kind=16)  :: binomial
	external :: mapn2, triangles, binomial

	map(:,:) = 0

	if(n==1) then
	 map(:,1) = (/ (ii, ii=0,m) /);
	 map = map + 1
	 return
	endif

	! map(0:m,1:m+1) set by mapn2(m)
	call mapn2(m, map(0:m,1:m+1)) ! sets map for two sites, the starting square block of m+1 x m+1.

	if (n < 3 ) then
		!ntotx = (m+1) ! number of states of n-1 sites in the map
		map = map + 1
		return
	endif

	! max size list1,2 can get:
	lmax = ntot !binomial(n+m,m) ! roughly speaking... 
	allocate(list1(lmax))
	allocate(list2(lmax))
	
	!karg = mapfull[-1,-1] +1;
	karg = map(m,m+1) + 1; ! argument for next block's triangles.
	list1(1) = m !(/ ( m ) /);
	l1 = 1; ! length of list1
	j1 = m+1; ! last baiss index in the map for two sites; 1 :=> 2 sites

	do nn=3,n ! no of sites
		!write(*,*) 'list1 = ',list1(1:l1)
		do ii=1,l1
			iarg = list1(ii)
			!py: colist = mapfull[-1,0:m-iarg+1]+1; py: x=[0,1,2]; x[0:1] =[0]
			colist(1:m-iarg+1) = map(0:m-iarg,j1) + 1 ! j1 last row so far
			nrows = (iarg+1)*iarg/2;
			lcol = m-iarg+1
			call triangles(nrows,lcol,colist(1:lcol),iarg,karg,m,j1+1,
     .                                      ntot, map) ! karg inout
			j1 = j1 + nrows
		end do 
		!call mkarglist(l1,list1(1:l1),l2,list2(1:l2))
		!..............................
		if(nn<n) then
			l2 = 0;
			do i=1,l1
				x = list1(i);
				list2(l2+1:l2+x) = (/ (ii,ii=x,1,-1) /)
				l2 = l2 + x;
			end do
			!..............................	
			!write(*,*) 'l1, l2= '	,l1,l2,'lst=',list2(1:l2)
			list1(1:l2) = list2(1:l2)!
			l1 = l2;
		endif
	end do

	map = map + 1 ! basis indices 1:*
	!ntotx = j1 ! col dim of map
	deallocate(list1,list2)
	
	return
	end subroutine mapping


==> fockmap/src/ratios.f <==


C ********************************************************************
C calculates the ratio: sqrt(P_{p}(i)/P_{p+1}(j)), j=map(k,i)
C for a fixed number of sites/modes
C *********************** INPUT **************************************
C integer n              : number of subsystems
C integer mv             : determined the number of levels, m+1.
C integer pntr(n+1)      : shifts in the index of the basis states 
C                        : for p-subsystems, p fixed.
C integer ntot	           : number of permutation symmetric states
C integer freq(mv+1,ntot) : occupation frequencies for the basis states
C *********************** OUTPUT **************************************
C double ratio(mv+1,ntot) : squareroot of the ratio of the number of
C                            permutation of states with p subsystems 
C                            and states with p+1 subsystems that are 
C                            linked to them with the mapping.
C *********************************************************************

	!===================================================================
	! r = sqrt(P_{p}(i)/P_{p+1}(j)), j=map(k,i)
	subroutine PermRatios(p,mv,ntot, freq, ratio) ! for p sites
	implicit none
	integer, intent(in) :: p, mv, ntot
	integer, dimension(0:mv,ntot), intent(in) :: freq
	double precision, dimension(0:mv,ntot), intent(out) :: ratio
	integer :: i, k
	integer :: gk1

	if(p /= sum(freq(:,1))) then
	 write(*,'(a)') "Error(PermRatios2): wrong number of modes!"
	 stop
	endif

	do i= 1, ntot
	 !p = sum(freq(:,i)) ! dont need for every state if we know the sites/sec index from pntr,dims etc.
	 do k=0,mv
	  gk1 = freq(k,i) + 1;
	  ratio(k,i) = dsqrt(gk1*1.0d0/(p+1));
	 end do
	end do
	return
	end subroutine PermRatios


==> fockmap/src/ratiosall.f <==



C ********************************************************************
C calculates the ratio: sqrt(P_{p}(i)/P_{p+1}(j)), j=map(k,i)
C for all 0,1,2....,n sites/modes
C *********************** INPUT **************************************
C integer n              : number of subsystems
C integer mv             : determined the number of levels, m+1.
C integer pntr(n+1)      : shifts in the index of the basis states 
C                        : for p-subsystems, p=0,1,...,n
C integer ntot	           : number of permutation symmetric states
C integer freq(mv+1,ntot) : occupation frequencies for the basis states
C *********************** OUTPUT **************************************
C double ratio(mv+1,ntot) : squareroot of the ratio of the number of
C                            permutation of states with p subsystems 
C                            and states with p+1 subsystems that are 
C                            linked to them with the mapping.
C *********************************************************************

	!===================================================================
	! r = sqrt(P_{p}(i)/P_{p+1}(j)), j=map(k,i)
	subroutine RatiosAll(n,mv,ntot, pntr, freq, ratio)
	implicit none
	integer, intent(in) :: n, mv, ntot
	integer, dimension(0:n), intent(in) :: pntr
	integer, dimension(0:mv,0:ntot-1), intent(in) :: freq
	double precision, dimension(0:mv,0:ntot-1), intent(out) :: ratio
	integer :: i, k,p
	integer :: gk1
	do p=0,n-1
	 do i=pntr(p)+1,pntr(p+1)
	  do k=0,mv
	   gk1 = freq(k,i) + 1;
	   ratio(k,i) = dsqrt(gk1*1.0d0/(p+1));
	  end do ! k levels
	 end do ! i states
	end do! p sectors/modes/sites
	return
	end subroutine RatiosAll


==> fockmap/src/sizes.f <==

!.................................................
! Arguments:
!input:
! 	n = number of subsystems
! mv = determined the number of levels, m+1.
!output:
! pntr = shifts in the index of the basis states for p-subsystems, p=0,1,...,n
! dims = sizes of the permutation symmetric spaces for p-subsystems, p=0,1,...,n
! ntot = sum(dims), combined size of perm sym subspaces for p-subsystems, p=0,1,...,n
!.................................................

	!===================================================================
	! calculate the sizes of permutation symmtric spaces for 0-n modes
	!	pntr(s)+1 is the start index for s-mode case
	subroutine sizes(n,mv, pntr, dims, ntot)
	implicit none
	integer, intent(in) :: n, mv
	integer, dimension(0:n), intent(out) :: pntr, dims
	integer, intent(out) :: ntot
	integer :: s
	integer(kind=16) :: binomial
	
	dims(0) = 1;
	pntr(0) = 0;

	do s=1,n
		dims(s) = binomial(s+mv,mv)
		pntr(s) = pntr(s-1) + dims(s-1);
	enddo
	ntot = pntr(n) + dims(n)

	pntr = pntr - 1;! shift by -1; use pntr as a shift
	return
	end subroutine sizes
	!===================================================================



==> fockmap/src/triangles.f <==
	!---------------------------------------------------
	! makes blocks of map for more than two sites using some info of prev blocks
	! used the map variable of the main routine.
	subroutine triangles(nrows,lcol,colist,iin,k,m, j1,ntot,map)
	implicit none
	integer, intent(in) ::nrows,lcol, iin, m, j1 , ntot
	integer, dimension(lcol), intent(in) :: colist
	integer, intent(inout) :: k
	integer, dimension(0:m,ntot), intent(inout) :: map
	! local
	integer :: i,j,jj,ii,i0,yi,yf,mjj,mj,j2,km,iii,j11

	!nrows = (iin+1)*iin//2;

	! fill all left side columns for this iin
	j2 = j1+nrows
	i = 0;
	do j=1,lcol
		jj = colist(j)
		map(i,j1:j2-1) = (/(ii,ii=jj,jj+nrows-1)/) ! py: range(0:1) =[0]
		i = i + 1;
	end do

	!write(*,*)'--------------------'
	
	! fill the triangles
	yi = 0;
	do i = 0, iin-1 ! iin \in {1,2,...,M}
		i0 = i+m-iin+1;
		yf = (i+1)*iin - i*(i+1)/2;
		do jj = yi, yf-1
			j = jj - yi;
			do mjj = i0+j, m
				mj = mjj - i0;
				map(mjj,j1+jj) = k
				map(i0+j,j1+yi+mj) = k
				if (j == 0 .and. mjj==m) km = k
				k = k + 1;
			end do ! mjj
		end do ! jj
		!write(*,*)'l:183 maps: i0 = ', i0
		!do iii=1,21
		!write(*,'(6i4)') map(:,iii)
		!end do
		!write(*,*) 'i0, j1+yf, j2-1, km+1, k-1 =',i0,j1+yf,j2-1,km+1,k-1
		!py: Map[yf:,i0] = range(km+1,k)
		map(i0,j1+yf:j2-1) = (/(ii,ii=km+1,k-1)/) ! left column below this triangle
		yi = yf;
	end do !i
	! k has advanced.... goes in the output
	return
	end subroutine triangles
	!---------------------------------------------------



==> fockmap/test/main.f <==

	program test
	implicit none

	integer :: n, mv, ntot
	integer, allocatable, dimension(:) :: pntr, dims
	integer, allocatable, dimension(:,:) :: freq
	double precision, allocatable, dimension(:):: Perm ! dble to avoid overflow; 
	double precision, allocatable, dimension(:,:):: ratio
	integer, allocatable, dimension(:,:) :: map	
	integer(kind=16) :: binomial

	integer:: i

	! uses libfockmap
	external :: sizes, Basis, BasisAll
	external :: Ratios, RatiosAll
	external :: mapping !, writemap
	external :: binomial

	
	write(*,'(a)') "Give N and M:"
	read(*,*) n, mv

	!------------------------------------------------------------------
	! 1. mapping:
	!------------------------------------------------------------------
	ntot = binomial(max(n,1)-1+mv,mv) ! n_min=1 (map_{0 to 1}).

	allocate(map(0:mv, ntot))
	call mapping(n,mv, ntot, map)
	!------------------------------------------------------------------
	do i=1,ntot
		write(*,'(1000i5)') map(0:mv,i)
	enddo



	!------------------------------------------------------------------
	! 2. basis states related variables
	!------------------------------------------------------------------
	! 	  2.1. frequencies and permutations
	!.....................................

	allocate(pntr(0:n))
	allocate(dims(0:n))
	! calculates the sizes of permut symm spaces
	! for s=0-n modes, each having 0:mv levels
	call sizes(n,mv, pntr, dims, ntot)

	write(*,'(a,1000i5)') "ntot: ", ntot
	write(*,'(a,1000i5)') "dim : ", dims
	write(*,'(a,1000i5)') "pntr: ", pntr

	allocate(perm(0:ntot-1))
	allocate(freq(0:mv,0:ntot-1))

	call BasisAll(n,mv, pntr, dims, ntot, freq, perm) ! 0:n mode cases
	!call Basis(n,mv, pntr, dims, ntot, freq, perm) ! only n-1,n mode case

	!.....................................
	!   2.2 ratios of permutations of states linked by the mapping
	!       ratio(k,i) = sqrt(P_{p}(i)/P_{p+1}(j)) where j=map(k,i)
	!.....................................
	allocate(ratio(0:mv,0:pntr(n))) ! pntr(n) = ntot_{n-1}
	call RatiosAll(n,mv, ntot, pntr, freq, ratio) ! 0:n-1 mode cases
	write(*,'(a,10000f10.5)') "ratio: ", ratio
	!call Ratios(n,mv, ntot, freq, ratio) ! only n-1 to n case
	!------------------------------------------------------------------


	stop
	end program test

